Graphs as Tools to Improve Deep Learning Methods

In recent years, deep neural networks (DNNs) have known an important rise in popularity. However, although they are state-of-the-art in many machine learning challenges, they still suffer from several limitations. For example, DNNs require a lot of training data, which might not be available in some practical applications. In addition, when small perturbations are added to the inputs, DNNs are prone to misclassification errors. DNNs are also viewed as black-boxes and as such their decisions are often criticized for their lack of interpretability. In this chapter, we review recent works that aim at using graphs as tools to improve deep learning methods. These graphs are defined considering a specific layer in a deep learning architecture. Their vertices represent distinct samples, and their edges depend on the similarity of the corresponding intermediate representations. These graphs can then be leveraged using various methodologies, many of which built on top of graph signal processing. This chapter is composed of four main parts: tools for visualizing intermediate layers in a DNN, denoising data representations, optimizing graph objective functions and regularizing the learning process.

==> dnn-cv/cifar10/down.sh <==
for class in airplane automobile bird cat deer dog frog horse ship truck
do
    for a in 10
    do
        wget https://www.cs.toronto.edu/~kriz/cifar-10-sample/$class$a.png
    done
done


==> make.sh <==
# Quit on first error
#set -e

# Clear out junk
rm -f *aux
rm -f main.ind
rm -f main.toc
rm -f main.bbl

pdflatex -interaction=batchmode -draftmode -shell-escape main.tex
bibtex main
pdflatex -interaction=batchmode -draftmode -shell-escape main.tex
pdflatex -shell-escape main.tex

